Radiative corrections of the order $\alpha\,(Z\,\alpha)^6$ for rotational states of two-body systems

The analytical calculation of the complete $\alpha\,(Z\,\alpha)^6$ one-loop radiative correction to energies of two-body systems with the angular momenta $l>0$, consisting of a pointlike particle and an extended-size nucleus with arbitrary masses and spin 1/2, is presented. The obtained results apply to a wide variety of two-body systems, such as hydrogen, muonium, positronium, and antiprotonic atoms.

==> supp_Mat.m <==
(************ formulas for l=1 *****************)

(* omitting overal factor alpha/pi (Z alpha)^6 *)
(* also omitting bethe log parts *)


(* eta1 = mu/m1, eta2 = mu/m2, "ln1" = Log[1/(2*eta1) (Za)^-2], re22 = r_{E2}^2, rm22 = r_{M2}^2 *) 

E7radPstates = mu/30 (ENS + "L.s1" ES1 + "L.s2" ES2 + "s1.s2" ESS + "LiLj s1i s2j" ELL);

ENS = 8 eta1^2 eta2 (2/3/n^5 - 1/n^3) (137/60 - HarmonicNumber[n+1] + Log[n/(2*eta1*Za)]) + 
      100/27 mu^2 eta1^2 re22 (1/n^3-1/n^5) + "ln1" ENSlog + ENS3/n^3 + ENS4/n^4 + ENS5/n^5;

ENS3 = eta1^2 (821/36 - eta1 1081/72 + eta1^2 16/5) - eta1^2 eta2^2 137/480 g2^2;

ENS4 = eta1^2 (-29/2 + eta1 53/4) - eta1^2 eta2^2 3/16 g2^2;

ENS5 = eta1^2 (-112/9 + eta1 221/36 - eta1^2 46/15);

ENSlog = eta1^2 ( (1/n^3-1/n^5) (34/3 + 4 eta1^2 + 40/9 mu^2 re22) + 8/3/n^5);



ES1 = - (1/n^3-1/n^5) ( 10/3 mu^2 eta1 re22 + 20/3 eta1^3 (eta2+1) "ln1") + ES13/n^3 + ES14/n^4 + ES15/n^5;


ES13 = eta1 ( 10/9 + eta1 191/36 - eta1^2 835/72 + eta1^3 50/9) + eta1 eta2^3 133/288 g2 + g2^2 eta1 eta2^2 (227/288 - eta1 13/320);

ES14 = - eta1 eta2^3 5/16 g2 + g2^2 eta1 eta2^2 ( 5/16 + eta1 9/32) + eta1 (25/4 - eta2^2 5/4);

ES15 = eta1 ( -15/2 + eta1 + eta1^2 125/18 - eta1^3 50/9) - eta1 eta2^3 ( 7/8 g2 + 3/8 g2^2); 



ES2 = - 20/3 eta1^2 eta2 (g2-eta2) (1/n^3-1/n^5) "ln1" + ES23/n^3 + ES24/n^4 + ES25/n^5;

ES23 = eta1^2 eta2^2 ( 50/9 - 13/320 g2^2) - g2 eta1^2 eta2 ( 559/288 + eta2 133/288);

ES24 = g2 eta1^2 eta2 ( 15/16 + eta2 5/16) + g2^2 eta1^2 eta2^2 9/32 ;

ES25 = g2 eta1^2 eta2 ( 229/72 + eta2 7/8)  - eta1^2 eta2^2 ( 50/9 - 3/8 g2^2);



ESS = 20/9 g2 (1/n^3-1/n^5) ( mu^2 eta1 eta2 rm22 + 4 eta1^3 eta2 "ln1") + ESS3/n^3 + ESS4/n^4 + ESS5/n^5;

ESS3 = g2 eta1 eta2 ( -47/54 + eta1^2 170/27) - eta1^2 eta2^2 137/360 g2^2 - eta1 eta2^2 25/54;

ESS4 = - eta1 eta2 5/3 g2 + eta1 eta2^2 5/3 - eta1^2 eta2^2 g2^2/4;

ESS5 = g2 eta1 eta2 (-1/2 - eta1^2 170/27) + eta1 eta2^2 5/3;



ELL = 10/3 g2 (1/n^3-1/n^5) ( mu^2 eta1 eta2 rm22 + 4 eta1^3 eta2 "ln1") + ELL3/n^3 + ELL4/n^4 + ELL5/n^5;

ELL3 = eta1 eta2^2 ( 1171/180 - 3 eta1) - g2 eta1 eta2 ( 3697/720 + eta1 417/40 - eta1^2 3067/360) + g2^2 eta1 eta2^2 ( -227/80 + eta1 1291/1200);

ELL4 = eta1 eta2^2 5/2 + g2 eta1 eta2 ( -71/8 + eta2 9/4 + eta2^2 9/4) + g2^2 eta1 eta2^2 ( -9/8 - eta1 21/40);

ELL5 = eta1 eta2^2 ( -19/5 + 3 eta1) + g2 eta1 eta2 ( 153/20 - eta1 9/5 - eta1^2 101/45) + eta1 eta2^2 (4 eta2 - 1) 9/20 g2^2;

 



(************ formulas for l>1 *****************)

(* omitting overal factor alpha/pi (Z alpha)^6 *)
(* also omitting bethe log parts *)


(* eta1 = mu/m1, eta2 = mu/m2, "ln1" = Log[1/(2*eta1) (Za)^-2], re22 = r_{E2}^2, rm22 = r_{M2}^2, Delta = l(l+1)(2l-1)(2l+1)(2l+3) *) 

E7radLstates = mu/Delta (ENSL + "L.s1" ES1L + "L.s2" ES2L + "s1.s2" ESSL + "LiLj s1i s2j" ELLL);


ENSL = eta1^2 eta2 8( l(l+1) - 3n^2)/3/n^5 ( HarmonicNumber[2l-2] + HarmonicNumber[2l+3] - HarmonicNumber[n+l] + Log[n/(2 eta1 Za)]) + ENSL3/n^3 + ENSL4/n^4 + ENSL5/n^5;

ENSL3 = eta1^2 ( 8"ln1" + 113/6 + 3/2/l - 3/2/(l+1) + 4/(2l+1)^2 + eta1 ( -79/6 - 3/4/l + 3/4/(l+1) - 2/(2l+1)^2) + eta1^2 2/5) +
       g2^2 eta1^2 eta2^2 ( -3/16/l + 3/16/(l+1) - 3/16/(2l-1) - 3/8/(2l+1)^2 + 3/16/(2l+3));
       
ENSL4 = eta1^2 ( -3(2l+1)/4 + 3/(2l+1) + eta2 ( - 19(2l+1)/4 + 3/(2l+1) )) - g2^2 eta1^2 eta2^2 9/16/(2l+1); 

ENSL5 = eta1^2 l (l+1) ( -8/3 "ln1" - 11/2 + 4/3/l - 4/3/(l+1) + eta1 ( 28/9 - 4/3/l + 4/3/(l+1)) - eta1^2 2/15);



ES1L = ES1L3/n^3 + ES1L4/n^4 + ES1L5/n^5;


ES1L3 = eta1 ( 6 - 3/l + 3/(l+1) - 8/(2l+1)^2 - 6 eta1 eta2 + (eta1 (eta1-2) + eta2^3 g2/4) (3/2/l^2 - 13/2/l + 3/2/(l+1)^2 + 13/2/(l+1) - 16/(2l+1)^2)) +
        eta1 eta2^2 g2^2 ( 3/16/l^2 - 1/16/l + 3/16/(l+1)^2 + 1/16/(l+1) + 3/4/(2l-1) - 1/2/(2l+1)^2 - 3/4/(2l+3) +
        eta2 ( -9/16/l^2 + 27/16/l - 9/16/(l+1)^2 - 27/16/(l+1) - 3/4/(2l-1)  + 9/2/(2l+1)^2 + 3/4/(2l+3)));

ES1L4 = eta1 ( 3 - 9/2/l + 6l - 9/2/(l+1) + 12/(2l+1) + eta2^2 ( 1 + eta2 g2/4) ( 9/2/l + 9/2/(l+1) - 24/(2l+1))) +
        eta1 eta2^2 g2^2 ( 9/16/l + 9/16/(l+1) - 3/4/(2l+1) + eta2 ( -27/16/l - 27/16/(l+1) + 27/4/(2l+1)));

ES1L5 = eta1 l(l+1) ( -8 + 9/2/l - 9/2/(l+1) + eta2 ( 6 - 3/l + 3/(l+1)) + eta2^2 ( -6 + 9/2/l - 9/2/(l+1)) ) + eta1 eta2^3 3/8 (g2-g2^2);



ES2L = ES2L3/n^3 + ES2L4/n^4 + ES2L5/n^5;

ES2L3 = eta1^2 eta2 (3+eta2) g2 ( -3/8/l^2 + 13/8/l - 3/8/(l+1)^2 - 13/8/(l+1) + 4/(2l+1)^2) + 
        eta1^2 eta2^2 g2^2 ( 9/16/l^2 - 27/16/l + 9/16/(l+1)^2 + 27/16/(l+1) + 3/4/(2l-1) - 9/2/(2l+1)^2 - 3/4/(2l+3));

ES2L4 = eta1^2 eta2 g2 ( -27/8/l - 27/8/(l+1) + 18/(2l+1) + eta2 ( -9/8/l - 9/8/(l+1) + 6/(2l+1))) + eta1^2 eta2^2 g2^2 ( 27/16/l + 27/16/(l+1) - 27/4/(2l+1));

ES2L5 = eta1^2 eta2 g2 ( -9/8 - eta2 3/8) + eta1^2 eta2^2 3/8 g2^2;


ESSL = ESSL3/n^3 + ESSL4/n^4 + ESSL5/n^5;

ESSL3 = eta1 eta2^2 ( 2 - 1/l + 1/(l+1) - 8/3/(2l+1)^2) + eta1 eta2 g2 ( -5/2 + 1/l - 1/(l+1) + 8/3/(2l+1)^2) +
        eta1^2 eta2^2 g2^2 ( -1/4/l + 1/4/(l+1) - 1/4/(2l-1) - 1/2/(2l+1)^2 + 1/4/(2l+3));
        
ESSL4 = eta1 eta2 (eta2 - g2) ( 2l+1 - 4/(2l+1)) - eta1^2 eta2^2 3/4/(2l+1) g2^2;

ESSL5 = eta1 eta2 g2 l(l+1)/6;


ELLL = ELLL3/n^3 + ELLL4/n^4 + ELLL5/n^5;

ELLL3 = eta1 eta2^2 ( - 3/l^2 + 13/l - 3/(l+1)^2 - 13/(l+1) + 9/(2l-1) + 32/(2l+1)^2 - 9/(2l+3)) + eta1 eta2 g2 ( eta2^2 ( 9/2/l^2 + 27/2/(l+1)
        + 9/(2l-1) - 9/(2l+3) + 9/2/(l+1)^2 - 36/(2l+1)^2 - 27/2/l) + eta2 ( 9/2/l^2 + 27/2/(l+1) + 18/(2l-1) - 18/(2l+3) + 9/2/(l+1)^2 
        - 36/(2l+1)^2 - 27/2/l) - 15/4/l^2 + 17/4/l - 17/4/(l+1) - 24/(2l-1) + 24/(2l+3) - 15/4/(l+1)^2 + 16/(2l+1)^2) +
        eta1 eta2^2 g2^2 ( 3/2/l^2 - 1/2/l + 1/2/(l+1) + 1/2/(2l-1) - 1/2/(2l+3) + 3/2/(l+1)^2 - 3/(2l-1)^2 - 6/(2l+1)^2 - 3/(2l+3)^2 +
         eta2 ( -15/4/l^2 - 29/4/(l+1) - 29/4/(2l-1) + 29/4/(2l+3) - 15/4/(l+1)^2 + 3/(2l-1)^2 + 24/(2l+1)^2 + 3/(2l+3)^2 + 29/4/l));

ELLL4 = eta1 eta2 g2 ( -45/4/l - 45/4/(l+1) + 24/(2l+1) + eta2 (1+eta2) ( 27/2/l + 27/2/(l+1) - 54/(2l+1))) + eta1 eta2^2 g2^2 ( -27/4/l - 27/4/(l+1)
       + 27/(2l+1) + eta1 ( 45/4/l + 45/4/(l+1) - 9/2/(2l-1) - 36/(2l+1) - 9/2/(2l+3))) + eta1 eta2^2 ( -9/l - 9/(l+1) + 48/(2l+1)); 

ELLL5 = eta1 eta2 g2 ( eta2^2 ( 9/4/(2l+3) - 9/4/(2l-1) + 6) + eta2 ( 9/2/(2l+3) - 9/2/(2l-1) - 6) + 6/(2l-1) - 6/(2l+3) + 47/4) +
       eta1 eta2^2 (4 eta2 - 1) g2^2 ( 9/16/(2l-1) - 9/16/(2l+3)) + eta1 eta2^2 ( -9 - 9/4/(2l-1) + 9/4/(2l+3));





(*********** antiprotonic atoms ************)

(* omitting overal factor alpha/pi (Z alpha)^6 *)
(* omitting bethe log parts *)
(* omitting self-energy of a nucleus *)


(* eta1 = mu/m1, eta2 = mu/m2, "ln1" = Log[1/(2*eta1) (Za)^-2], re22 = r_{E2}^2, rm22 = r_{M2}^2, Delta = l(l+1)(2l-1)(2l+1)(2l+3) *) 

E7antiP = mu/Delta eta1^2 ( 8/3 eta2 ( l(l+1)/n^5 - 3/n^3) ( HarmonicNumber[2l-2] + HarmonicNumber[2l+3] - HarmonicNumber[n+l] + Log[n/2/Za/eta1])
          + 8/3 (3/n^3 - l(l+1)/n^5) "ln1" + 1/n^3 (70/3 - eta1 44/3 + eta1^2 2/5) 
          - 4 eta2 (2l+1)/n^4 + 1/n^5 ( l(l+1) ( -6+eta1 28/9 - eta1^2 2/15) + eta2 4/3) );











